The Wiener Test for the Removability of the Logarithmic Singularity for the Elliptic PDEs with Measurable Coefficients and Its Consequences

This paper introduces the notion of $log$-regularity (or $log$-irregularity) of the boundary point $\zeta$ (possibly $\zeta=\infty$) of the arbitrary open subset $\Omega$ of the Greenian deleted neigborhood of $\zeta$ in $R^2$ concerning second order uniformly elliptic equations with bounded and measurable coefficients, according as whether the $log$-harmonic measure of $\zeta$ is null (or positive). A necessary and sufficient condition for the removability of the logarithmic singularity, that is to say for the existence of a unique solution to the Dirichlet problem in $\Omega$ in a class $O(\log |\cdot - \zeta|)$ is established in terms of the Wiener test for the $log$-regularity of $\zeta$. From a topological point of view, the Wiener test at $\zeta$ presents the minimal thinness criteria of sets near $\zeta$ in minimal fine topology. Precisely, the open set $\Omega$ is a deleted neigborhood of $\zeta$ in minimal fine topology if and only if $\zeta$ is $log$-irregular. From the probabilistic point of view, the Wiener test presents asymptotic law for the $log$-Brownian motion near $\zeta$ conditioned on the logarithmic kernel with pole at $\zeta$.

==> harnack.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%% HARNACK MACROS %%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ups}{\upsilon}
\newcommand{\pto}{(x_o,t_o)}
\newcommand{\ptb}{(\bar{x},\bar{t})}
\newcommand{\umm}{(u-M)_{-}}
\newcommand{\ukpm}{(u-k)_{\pm}}
\newcommand{\vkp}{(v-k)_+}
\newcommand{\vklm}{(v-\bar{\lm}k)_-}
\newcommand{\ukp}{(u-k)_+}
\newcommand{\uknp}{(u-k_n)_+}
\newcommand{\uknm}{(u-k_n)_-}
\newcommand{\ukm}{(u-k)_-}
\newcommand{\wkm}{(w-k)_-}
\newcommand{\rscc}{\frac{f(\tau)}{\xi M}(\dl\rho^p)^{\frac1{p-2}} } 
%%
%John Lewis new commands
\def\eqn#1{\def\theequation{#1}}
\newcommand{\hd}{\mbox{H-dim}\;}
\newcommand{\qdb}{\mbox{$\bar{Q}_d(x^*,t^*)$}}
\newcommand{\qd}{\mbox{$Q_d(x^*,t^*)$}}
\newcommand{\ep}{\epsilon}
\newcommand{\ga}{\gamma}
\newcommand{\ps}{\psi}
\newcommand{\de}{\delta}
\newcommand{\ds}{\displaystyle}
\newcommand{\ts}{\textstyle}
\newcommand{\ran}{\rangle}
\newcommand{\lan}{\langle}
\newcommand{\Ga}{\Gamma}
\newcommand{\La}{\Lambda}
\newcommand{\ar}{\partial}
\newcommand{\si}{\sigma}
\newcommand{\ch}{\chi}
\newcommand{\Ps}{\Psi}
\newcommand{\ph}{\phi}
\newcommand{\he}{\theta}
\newcommand{\Th}{\Theta}
\newcommand{\Ph}{\Phi}
\newcommand{\hs}[1]{\mbox{$ \hspace{#1}$}}
\newcommand{\vs}[1]{\mbox{$\vspace{#1}$}}
\newcommand{\sem}{\setminus}
\newcommand{\ze}{\zeta}
\newcommand{\te}[1]{\mbox{$ \tilde{#1}$}}
\newcommand{\De}{\Delta}
\newcommand{\ti}{\tilde}

